Realistic photon-number resolution in Gaussian boson sampling

Gaussian boson sampling (GBS) is a model of nonuniversal quantum computation that claims to demonstrate quantum supremacy with current technologies. This model entails sampling photocounting events from a multimode Gaussian state at the outputs of a linear interferometer. In this scheme, collision events -- those with more than one photon for each mode -- are infrequent. However, they are still used for validation purposes. Therefore, the limitation of realistic detectors to perfectly resolve adjacent photon numbers becomes pivotal. We derive a the photocounting probability distribution in GBS schemes which is applicable for use with general detectors and photocounting techniques. This probability distribution is expressed in terms of functionals of the field-quadrature covariance matrix, e.g., Hafnian and Torontonian in the well-known special cases of photon-number resolving and on-off detectors, respectively. Based on our results, we consider a GBS validation technique involving detectors with realistic photon-number resolution.

==> anc/Cargo.lock <==
# This file is automatically @generated by Cargo.
# It is not intended for manual editing.
version = 3

[[package]]
name = "approx"
version = "0.5.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "cab112f0a86d568ea0e627cc1d6be74a1e9cd55214684db5561995f6dad897c6"
dependencies = [
 "num-traits",
]

[[package]]
name = "autocfg"
version = "1.1.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d468802bab17cbc0cc575e9b053f41e72aa36bfa6b7f55e3529ffa43161b97fa"

[[package]]
name = "bytemuck"
version = "1.13.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "17febce684fd15d89027105661fec94afb475cb995fbc59d2865198446ba2eea"

[[package]]
name = "cfg-if"
version = "1.0.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "baf1de4339761588bc0619e3cbc0120ee582ebb74b53b4efbf79117bd2da40fd"

[[package]]
name = "crossbeam-deque"
version = "0.8.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "ce6fd6f855243022dcecf8702fef0c297d4338e226845fe067f6341ad9fa0cef"
dependencies = [
 "cfg-if",
 "crossbeam-epoch",
 "crossbeam-utils",
]

[[package]]
name = "crossbeam-epoch"
version = "0.9.15"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "ae211234986c545741a7dc064309f67ee1e5ad243d0e48335adc0484d960bcc7"
dependencies = [
 "autocfg",
 "cfg-if",
 "crossbeam-utils",
 "memoffset",
 "scopeguard",
]

[[package]]
name = "crossbeam-utils"
version = "0.8.16"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5a22b2d63d4d1dc0b7f1b6b2747dd0088008a9be28b6ddf0b1e7d335e3037294"
dependencies = [
 "cfg-if",
]

[[package]]
name = "either"
version = "1.9.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "a26ae43d7bcc3b814de94796a5e736d4029efb0ee900c12e2d54c993ad1a1e07"

[[package]]
name = "equivalent"
version = "1.0.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5443807d6dff69373d433ab9ef5378ad8df50ca6298caf15de6e52e24aaf54d5"

[[package]]
name = "getrandom"
version = "0.2.10"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "be4136b2a15dd319360be1c07d9933517ccf0be8f16bf62a3bee4f0d618df427"
dependencies = [
 "cfg-if",
 "libc",
 "wasi",
]

[[package]]
name = "hashbrown"
version = "0.14.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "290f1a1d9242c78d09ce40a5e87e7554ee637af1351968159f4952f028f75604"

[[package]]
name = "indexmap"
version = "2.2.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "168fb715dda47215e360912c096649d23d58bf392ac62f73919e831745e40f26"
dependencies = [
 "equivalent",
 "hashbrown",
]

[[package]]
name = "libc"
version = "0.2.147"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "b4668fb0ea861c1df094127ac5f1da3409a82116a4ba74fca2e58ef927159bb3"

[[package]]
name = "libm"
version = "0.2.7"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f7012b1bbb0719e1097c47611d3898568c546d597c2e74d66f6087edd5233ff4"

[[package]]
name = "matrixmultiply"
version = "0.3.7"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "090126dc04f95dc0d1c1c91f61bdd474b3930ca064c1edc8a849da2c6cbe1e77"
dependencies = [
 "autocfg",
 "rawpointer",
]

[[package]]
name = "memchr"
version = "2.7.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "523dc4f511e55ab87b694dc30d0f820d60906ef06413f93d4d7a1385599cc149"

[[package]]
name = "memoffset"
version = "0.9.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5a634b1c61a95585bd15607c6ab0c4e5b226e695ff2800ba0cdccddf208c406c"
dependencies = [
 "autocfg",
]

[[package]]
name = "nalgebra"
version = "0.32.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "4541eb06dce09c0241ebbaab7102f0a01a0c8994afed2e5d0d66775016e25ac2"
dependencies = [
 "approx",
 "matrixmultiply",
 "nalgebra-macros",
 "num-complex",
 "num-rational",
 "num-traits",
 "simba",
 "typenum",
]

[[package]]
name = "nalgebra-macros"
version = "0.2.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "91761aed67d03ad966ef783ae962ef9bbaca728d2dd7ceb7939ec110fffad998"
dependencies = [
 "proc-macro2",
 "quote",
 "syn 1.0.109",
]

[[package]]
name = "num-complex"
version = "0.4.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1ba157ca0885411de85d6ca030ba7e2a83a28636056c7c699b07c8b6f7383214"
dependencies = [
 "num-traits",
]

[[package]]
name = "num-integer"
version = "0.1.45"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "225d3389fb3509a24c93f5c29eb6bde2586b98d9f016636dff58d7c6f7569cd9"
dependencies = [
 "autocfg",
 "num-traits",
]

[[package]]
name = "num-rational"
version = "0.4.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "0638a1c9d0a3c0914158145bc76cff373a75a627e6ecbfb71cbe6f453a5a19b0"
dependencies = [
 "autocfg",
 "num-integer",
 "num-traits",
]

[[package]]
name = "num-traits"
version = "0.2.18"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "da0df0e5185db44f69b44f26786fe401b6c293d1907744beaa7fa62b2e5a517a"
dependencies = [
 "autocfg",
 "libm",
]

[[package]]
name = "orbits-calculation-rs-pub"
version = "1.0.0"
dependencies = [
 "nalgebra",
 "rand",
 "rand_distr",
 "rayon",
 "toml",
]

[[package]]
name = "paste"
version = "1.0.14"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "de3145af08024dea9fa9914f381a17b8fc6034dfb00f3a84013f7ff43f29ed4c"

[[package]]
name = "ppv-lite86"
version = "0.2.17"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5b40af805b3121feab8a3c29f04d8ad262fa8e0561883e7653e024ae4479e6de"

[[package]]
name = "proc-macro2"
version = "1.0.79"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e835ff2298f5721608eb1a980ecaee1aef2c132bf95ecc026a11b7bf3c01c02e"
dependencies = [
 "unicode-ident",
]

[[package]]
name = "quote"
version = "1.0.35"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "291ec9ab5efd934aaf503a6466c5d5251535d108ee747472c3977cc5acc868ef"
dependencies = [
 "proc-macro2",
]

[[package]]
name = "rand"
version = "0.8.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "34af8d1a0e25924bc5b7c43c079c942339d8f0a8b57c39049bef581b46327404"
dependencies = [
 "libc",
 "rand_chacha",
 "rand_core",
]

[[package]]
name = "rand_chacha"
version = "0.3.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e6c10a63a0fa32252be49d21e7709d4d4baf8d231c2dbce1eaa8141b9b127d88"
dependencies = [
 "ppv-lite86",
 "rand_core",
]

[[package]]
name = "rand_core"
version = "0.6.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "ec0be4795e2f6a28069bec0b5ff3e2ac9bafc99e6a9a7dc3547996c5c816922c"
dependencies = [
 "getrandom",
]

[[package]]
name = "rand_distr"
version = "0.4.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "32cb0b9bc82b0a0876c2dd994a7e7a2683d3e7390ca40e6886785ef0c7e3ee31"
dependencies = [
 "num-traits",
 "rand",
]

[[package]]
name = "rawpointer"
version = "0.2.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "60a357793950651c4ed0f3f52338f53b2f809f32d83a07f72909fa13e4c6c1e3"

[[package]]
name = "rayon"
version = "1.9.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e4963ed1bc86e4f3ee217022bd855b297cef07fb9eac5dfa1f788b220b49b3bd"
dependencies = [
 "either",
 "rayon-core",
]

[[package]]
name = "rayon-core"
version = "1.12.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1465873a3dfdaa8ae7cb14b4383657caab0b3e8a0aa9ae8e04b044854c8dfce2"
dependencies = [
 "crossbeam-deque",
 "crossbeam-utils",
]

[[package]]
name = "safe_arch"
version = "0.7.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f398075ce1e6a179b46f51bd88d0598b92b00d3551f1a2d4ac49e771b56ac354"
dependencies = [
 "bytemuck",
]

[[package]]
name = "scopeguard"
version = "1.2.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "94143f37725109f92c262ed2cf5e59bce7498c01bcc1502d7b9afe439a4e9f49"

[[package]]
name = "serde"
version = "1.0.197"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "3fb1c873e1b9b056a4dc4c0c198b24c3ffa059243875552b2bd0933b1aee4ce2"
dependencies = [
 "serde_derive",
]

[[package]]
name = "serde_derive"
version = "1.0.197"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "7eb0b34b42edc17f6b7cac84a52a1c5f0e1bb2227e997ca9011ea3dd34e8610b"
dependencies = [
 "proc-macro2",
 "quote",
 "syn 2.0.55",
]

[[package]]
name = "serde_spanned"
version = "0.6.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "eb3622f419d1296904700073ea6cc23ad690adbd66f13ea683df73298736f0c1"
dependencies = [
 "serde",
]

[[package]]
name = "simba"
version = "0.8.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "061507c94fc6ab4ba1c9a0305018408e312e17c041eb63bef8aa726fa33aceae"
dependencies = [
 "approx",
 "num-complex",
 "num-traits",
 "paste",
 "wide",
]

[[package]]
name = "syn"
version = "1.0.109"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "72b64191b275b66ffe2469e8af2c1cfe3bafa67b529ead792a6d0160888b4237"
dependencies = [
 "proc-macro2",
 "quote",
 "unicode-ident",
]

[[package]]
name = "syn"
version = "2.0.55"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "002a1b3dbf967edfafc32655d0f377ab0bb7b994aa1d32c8cc7e9b8bf3ebb8f0"
dependencies = [
 "proc-macro2",
 "quote",
 "unicode-ident",
]

[[package]]
name = "toml"
version = "0.8.12"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e9dd1545e8208b4a5af1aa9bbd0b4cf7e9ea08fabc5d0a5c67fcaafa17433aa3"
dependencies = [
 "serde",
 "serde_spanned",
 "toml_datetime",
 "toml_edit",
]

[[package]]
name = "toml_datetime"
version = "0.6.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "3550f4e9685620ac18a50ed434eb3aec30db8ba93b0287467bca5826ea25baf1"
dependencies = [
 "serde",
]

[[package]]
name = "toml_edit"
version = "0.22.9"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "8e40bb779c5187258fd7aad0eb68cb8706a0a81fa712fbea808ab43c4b8374c4"
dependencies = [
 "indexmap",
 "serde",
 "serde_spanned",
 "toml_datetime",
 "winnow",
]

[[package]]
name = "typenum"
version = "1.16.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "497961ef93d974e23eb6f433eb5fe1b7930b659f06d12dec6fc44a8f554c0bba"

[[package]]
name = "unicode-ident"
version = "1.0.11"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "301abaae475aa91687eb82514b328ab47a211a533026cb25fc3e519b86adfc3c"

[[package]]
name = "wasi"
version = "0.11.0+wasi-snapshot-preview1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "9c8d87e72b64a3b4db28d11ce29237c246188f4f51057d65a7eab63b7987e423"

[[package]]
name = "wide"
version = "0.7.11"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "aa469ffa65ef7e0ba0f164183697b89b854253fd31aeb92358b7b6155177d62f"
dependencies = [
 "bytemuck",
 "safe_arch",
]

[[package]]
name = "winnow"
version = "0.6.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "dffa400e67ed5a4dd237983829e66475f0a4a26938c4b04c21baede6262215b8"
dependencies = [
 "memchr",
]


==> anc/Cargo.toml <==
[package]
name = "orbits-calculation-rs-pub"
version = "1.0.0"
edition = "2021"

# See more keys and their definitions at https://doc.rust-lang.org/cargo/reference/manifest.html

[profile.release]
codegen-units = 1
lto = "thin"
# lto = "fat"
opt-level = 3
panic = "abort"
strip = true
#target-cpu = "native" -> RUSTFLAGS='-C target-cpu=native'

[dependencies]
nalgebra = "0.32.4"
rand = "0.8.5"
rand_distr = "0.4.3"
rayon = "1.9.0"
toml = "0.8.12"


==> anc/README.md <==
# Running program
## 1. Installing `rustup` (Rust toolchain manager)
### Windows
Follow instructions on the [official site](https://www.rust-lang.org/tools/install).
### Linux
Install `rustup` from your preferred package manager
or follow instructions on the [official site](https://www.rust-lang.org/tools/install).

## 2. Compiling
```
cargo build -r
```

## 3. Running
Locate executable file at
### Windows
`./target/release/orbits-calculation-rs-pub.exe`
### Linux
`./target/release/orbits-calculation-rs-pub`

# Usage
Run program with `--help` flag to get help.


==> anc/config.toml <==
# program parameters, can be set here or through cli (see --help)

[interferometer]
u_interferometer_matrix_file_path = "./data/u400.txt"
eta_efficiency = 0.8



# detector (select one):
[povm.ideal]

# [povm.array]
# K_detectors_in_array = 2

# [povm.avalanche_photodiodes]
# K = 20
# tau_d_to_tau_m_ratio = 0.05

# [povm.superconducting_nanowire_single_photon]
# tau_m = 1.0
# tau_d = 0.05
# tau_r = 0.2



[input_states]
r_squeezing_parameter = 0.24746646154726346
epsilon_thermalization_factor = 0.1
non_zero_input_on_first_n_ports = -1 # 50  or  -1(=all)



[calc_params]
samples = 100_000

# calculation method: slow or fast (select one):
# [calc_params.method.slow]

[calc_params.method.fast]
J_significant_orbit = 8
D = 8.0



[output_params]
format = "txt"

[output_params.n_number_of_clicks]
start = 0
end = 50
step = 1



==> anc/rust-toolchain <==
[toolchain]
channel = "1.77"
components = ["rust-analyzer"]


==> anc/src/complex.rs <==
//! Complex number using float.

use nalgebra::{Complex, ComplexField};

use crate::float_types::float;


pub type ComplexFloat = Complex<float>;

pub fn cf(re: impl Into<float>, im: impl Into<float>) -> ComplexFloat {
	ComplexFloat::new(re.into(), im.into())
}

pub fn cfr(re: impl Into<float>) -> ComplexFloat {
	cf(re, 0.)
}

// pub fn cfi(im: impl Into<float>) -> ComplexFloat {
// 	cf(0., im)
// }

pub const fn cfz() -> ComplexFloat {
	ComplexFloat::new(0., 0.)
}

pub fn expc(z: ComplexFloat) -> ComplexFloat {
	z.exp()
}



==> anc/src/float_types.rs <==
//! Floating point types.

/// Floating point number.
#[allow(non_camel_case_types)]
pub type float = f64;



==> anc/src/help.rs <==
//! File with help message.

pub const HELP_MSG: &str = r#"
orbits-calculation-rs-pub 1.0.0
Mykhailo Dmytruk <m dot dmytruk 21 at_sign gmail dot com>

Project home page: https://github.com/dmytruek/orbits-calculation-rs-pub

Usage: orbits-calculation-rs-pub [OPTIONS]

All options can be specified in `config.toml` file or throuht cli arguments.
Cli arguments have higher priority.

Options:
-h, --help                                   Print help
interferometer:
    -u, --u-interferometer-matrix-file-path  Path to a file with interferometer matrix.
                                             Matrix is in format `(<re>+<im>j),...`, where
                                             <re> and <im> is floating point values.
    -eta, --eta-efficiency                   Overall efficiency, which includes both
                                             interferometer and detector losses, float.
povm:
    -p, --povm                               POVM of the detectors, possible values are:
                                             ideal, array, avalanche-photodiodes,
                                             superconducting-nanowire-single-photon.
        Options for:
        array:
            -K, --K-detectors-in-array       Number K of single photon detectors in array, int.
        ap, avalanche-photodiodes:
            -K, --K-                         int.
            -tdtmr, --tau-d-to-tau-m-ratio   tau_d / tau_m, float.
        snsp, superconducting-nanowire-single-photon:
            -tm, --tau-m                     tau_m, float.
            -td, --tau-d                     tau_d, float.
            -tr, --tau-r                     tau_r, float.
input states:
    -r, --r-squeezing-parameter              R, squeezing parameter, float.
    -eps, --epsilon-thermalization-factor    epsilon, thermalization factor, float.
    -nz, --non-zero-input-on-first-n-ports   Number of ports with non-zero input, int.
                                             If set to -1 then all are non zero.
calc params:
    -s, --samples                            Number of samples, may be underscore separated, int.
    -m, --method                             Method used for calculations, possible values are:
                                             slow, fast.
        Options for fast:
            -J, --J-significant-orbit        J, significant orbit, int.
            -D, --D-                         D, float.
output params:
    -f, --format                             Output format, possible value: txt.
    -ns, --n-start                           Number of clicks to start output from, int.
    -ne, --n-end                             Number of clicks to end output at (including), int.
    -nt, --n-step                            Number of clicks step, int.
"#;


==> anc/src/io.rs <==
//! Input/Output helper functions.


// pub fn press_enter_to_continue() {
// 	print("PRESS ENTER TO CONTINUE");
// 	wait_for_enter();
// }

// pub fn wait_for_enter() {
// 	use std::io::stdin;
// 	let mut line: String = String::new();
// 	let _ = stdin().read_line(&mut line).unwrap();
// }

pub fn flush() {
	use std::io::{Write, stdout};
	stdout().flush().unwrap();
}

// pub fn print(msg: impl ToString) {
// 	print!("{}", msg.to_string());
// 	flush();
// }

pub fn exit_with_ok_msg(msg: &str) -> ! {
	println!("{msg}");
	std::process::exit(0);
}

pub fn exit_with_err_msg(msg: &str) -> ! {
	println!("{msg}");
	std::process::exit(1);
}



==> anc/src/la_types.rs <==
//! Linear Algebra types.

use nalgebra::{DMatrix, DVector};

use crate::complex::ComplexFloat;


pub type DMatrixComplex = DMatrix<ComplexFloat>;
// TODO(code quality): impl wrapping MatMcomplex(DMatrix) and Mat2Mcomplex
// and do not allow even trying to add or multiply with different sizes.

pub type DVectorComplex = DVector<ComplexFloat>;



==> anc/src/main.rs <==
//! orbits-calculation-rs-pub

#![deny(
	unsafe_code,
)]

#![allow(
	non_snake_case,
)]


use std::{
	env::args as get_cli_args,
	f64::consts::PI,
	fmt::Debug,
	fs::{File, read_to_string as read_file_to_string},
};

use nalgebra::ComplexField;
use rand::{Rng, thread_rng};
use rand_distr::StandardNormal;
use rayon::prelude::{IntoParallelIterator, ParallelIterator};
use toml::Table as TomlTable;

mod complex;
mod float_types;
mod help;
mod io;
mod la_types;
mod math;
mod orbit_config;
mod povm;

use complex::{ComplexFloat, cfr, cfz, expc};
use float_types::float;
use help::HELP_MSG;
use io::{exit_with_err_msg, exit_with_ok_msg, flush};
use la_types::{DMatrixComplex, DVectorComplex};
use math::{cosh, int_sqrt, is_square, sinh, sqrt};
use orbit_config::Orbit;
use povm::Povm;


fn main() {
	// Load parameters.
	let (all_params, u) = AllParams::load();

	// Print parameters.
	println!("all_params = {:#?}\n", all_params);

	// Calculate Fourier Transformation.
	let vec_p_tilde_by_xy: Vec<ComplexFloat> = calc_vec_p_tilde_by_xy(all_params.clone(), u);

	// Calculate Inverse Fourier Transformation (probabilities).
	calc_and_print_orbit_probabilities(all_params, vec_p_tilde_by_xy);
}



fn calc_jmd(m: u32, j: u32, d: float) -> u32 {
	j * calc_m_div_d(m, d)
}

fn calc_m_div_d(m: u32, d: float) -> u32 {
	((m as float) / d).floor() as u32
}

fn calc_theta(jmd_or_mp1: u32) -> float {
	2. * PI / (jmd_or_mp1 as float)
}


fn calc_vec_p_tilde_by_xy(
	AllParams { interferometer, povm, input_states, calc_params, .. }: AllParams,
	u: DMatrixComplex,
) -> Vec<ComplexFloat> {
	let Interferometer { m, eta_efficiency: efficiency } = interferometer;

	fn gen_vec_x_vec_y_with_epsilon(
		InputStates {
			r_squeezing_parameter: squeezing_param,
			epsilon_thermalization_factor: epsilon,
			non_zero_input_on_first_n_ports,
		}: InputStates,
		m: u32,
	) -> (DVectorComplex, DVectorComplex) {
		let nj : float = sinh(squeezing_param).powi(2);
		let mjt: float = (1. - epsilon) * sinh(squeezing_param) * cosh(squeezing_param);
		let delta_jp: float = sqrt(0.5 * (nj + mjt));
		let delta_jm: ComplexFloat = if nj > mjt {
			cfr(sqrt(0.5 * (nj - mjt)))
		} else {
			cfr(0.5 * (nj - mjt)).sqrt()
		};
		let mut rng = thread_rng();
		let mut x = DVectorComplex::zeros(m as usize);
		let mut y = DVectorComplex::zeros(m as usize);
		for j in 0..non_zero_input_on_first_n_ports.unwrap_or(m) as usize {
			let omega_j  : float = rng.sample(StandardNormal);
			let omega_jpM: float = rng.sample(StandardNormal);
			let i = ComplexFloat::i();
			x[j] = delta_jp * omega_j + i * delta_jm * omega_jpM;
			y[j] = delta_jp * omega_j - i * delta_jm * omega_jpM;
		}
		(x, y)
	}

	fn calc_p_tilde_of_k1k2_xy(
		x: &DVectorComplex,
		y: &DVectorComplex,
		k1: u32,
		k2: u32,
		povm: Povm,
		efficiency: float,
		theta: float,
	) -> ComplexFloat {
		let p_tilde_of_k: ComplexFloat = x.into_iter().zip(y.into_iter())
			.map(|(&xi, &yi)| {
				povm.eval_q_of_x_y(0, xi, yi, efficiency)
					+ povm.eval_q_of_x_y(1, xi, yi, efficiency) * expc(-ComplexFloat::i() * (k1 as float) * theta)
					+ if let Povm::Array { detectors: 1 } = povm {
						cfz()
					} else {
						povm.eval_q_of_x_y(2, xi, yi, efficiency) * expc(-ComplexFloat::i() * (k2 as float) * theta)
					}
			})
			.product();
		p_tilde_of_k
	}

	fn calc_p_tilde_of_k_xy(
		x: &DVectorComplex,
		y: &DVectorComplex,
		k: u32,
		povm: Povm,
		efficiency: float,
		theta: float,
		m_div_d: u32,
	) -> ComplexFloat {
		let p_tilde_of_k: ComplexFloat = x.into_iter().zip(y.into_iter())
			.map(|(&xi, &yi)| {
				povm.eval_q_of_x_y(0, xi, yi, efficiency)
					+ povm.eval_q_of_x_y(1, xi, yi, efficiency) * expc(-ComplexFloat::i() * (k as float) * theta)
					+ if let Povm::Array { detectors: 1 } = povm {
						cfz()
					} else {
						let k2 = (m_div_d as float) * (k as float);
						povm.eval_q_of_x_y(2, xi, yi, efficiency) * expc(-ComplexFloat::i() * (k2 * theta))
					}
			})
			.product();
		p_tilde_of_k
	}

	let u_conj = u.conjugate();
	let vec_len = calc_params.method.calc_vec_len(m);

	let vec_p_tilde_by_xy: Vec<ComplexFloat> = (0..calc_params.samples)
		// .into_iter()
		.into_par_iter()
		.map(|_| {
			let (x, y) = gen_vec_x_vec_y_with_epsilon(input_states, m);
			let x: DVectorComplex = &u * x;
			let y: DVectorComplex = &u_conj * y;
			DVectorComplex::from_fn(vec_len, |i, _| {
				let theta = calc_params.method.calc_theta(m);
				match calc_params.method {
					CalcMethod::Fast { d, .. } => {
						let k = i as u32;
						calc_p_tilde_of_k_xy(&x, &y, k, povm, efficiency, theta, calc_m_div_d(m, d))
					},
					CalcMethod::Slow => {
						let k1 = (i as u32) % (m+1);
						let k2 = (i as u32) / (m+1);
						calc_p_tilde_of_k1k2_xy(&x, &y, k1, k2, povm, efficiency, theta)
					},
				}
			})
		})
		// simple sum:
		// .reduce(
		//     || Box::new(VecMP1complex::zeros()),
		//     |acc, el| Box::new(*acc + *el)
		// )
		// kahan sum:
		.fold(
			|| {
				let sum  = DVectorComplex::zeros(vec_len);
				let comp = DVectorComplex::zeros(vec_len);
				(sum, comp)
			},
			|(mut sum, mut comp), el| {
				let y = el - comp;
				let t = &sum + &y;
				comp = (&t - sum) - y;
				sum = t;
				(sum, comp)
			}
		)
		.map(|(sum, _)| sum)
		.reduce(
			|| DVectorComplex::zeros(vec_len),
			|acc, el| acc + el
		)
		.map(|p_tilde_sum| {
			let p_tilde: ComplexFloat = p_tilde_sum / (calc_params.samples as float);
			p_tilde
		})
		.as_slice()
		.to_vec();

	assert_eq!(vec_len, vec_p_tilde_by_xy.len());
	vec_p_tilde_by_xy
}


fn calc_orbit_probability_by_drummond_xy(
	vec_p_tilde: &Vec<ComplexFloat>,
	orbit_config: Orbit,
	calc_method: CalcMethod,
	m: u32,
) -> float {
	let vec_len: usize = calc_method.calc_vec_len(m);
	let theta: float = calc_method.calc_theta(m);

	let m1_slow: float = orbit_config.get_ones_amount() as float;
	let m2_slow: float = orbit_config.get_twos_amount() as float;

	let p_of_m1m2_sum: ComplexFloat = (0 .. vec_len as u32)
		// .into_iter()
		.into_par_iter()
		.map(|i| {
			let p_tilde = vec_p_tilde[i as usize];
			match calc_method {
				CalcMethod::Fast { d, .. } => {
					let m1_fast: float = {
						(orbit_config.get_ones_amount() as float)
							+ (calc_m_div_d(m, d) as float) * (orbit_config.get_twos_amount() as float)
					};
					let kf = i as float;
					let p = p_tilde * expc(ComplexFloat::i() * (
						kf * theta * m1_fast
					));
					p
				}
				CalcMethod::Slow => {
					let k1f = (i % (m+1)) as float;
					let k2f = (i / (m+1)) as float;
					let p = p_tilde * expc(ComplexFloat::i() * (
						k1f * theta * m1_slow
						+ k2f * theta * m2_slow
					));
					p
				}
			}
		})
		.sum();

	// TODO:
	// assert_eq!(0., p_of_m.im,
	//     "\np_of_m.re = {p_of_m_re:.10e}, p_of_m.im = {p_of_m_im:.10e}",
	//     p_of_m_re=p_of_m.re, p_of_m_im=p_of_m.im
	// );

	let p_of_m1m2 = p_of_m1m2_sum.re / (vec_len as float);
	p_of_m1m2
}


fn calc_and_print_orbit_probabilities(
	all_params: AllParams,
	vec_p_tilde: Vec<ComplexFloat>,
) {
	match all_params.output_params.format {
		OutputFormat::Txt => {}
		// OutputFormat::Json => { todo!() }
	}
	print!("N\t");
	let twos_amounts = all_params.povm.get_possible_twos_amounts();
	for twos_amount in twos_amounts.iter() {
		print!("P_{}\t\t", twos_amount);
	}
	println!();
	let Range { start, end, step } = all_params.output_params.n_range;
	for n in (start..=end).step_by(step as usize) {
		print!("{:<8}", n); flush();
		for &twos_amount in twos_amounts.iter() {
			let orbit_config = Orbit::try_new(all_params.interferometer.m, n, twos_amount);
			let pr: String = if let Ok(orbit_config) = orbit_config {
				let pr_of_orbit = calc_orbit_probability_by_drummond_xy(
					&vec_p_tilde,
					orbit_config,
					all_params.calc_params.method,
					all_params.interferometer.m,
				);
				format!("{:.4e}", pr_of_orbit)
			} else {
				"-".to_string()
			};
			print!("{:<16}", pr); flush();
		}
		println!();
	}
}



#[derive(Debug, Clone, Copy)]
struct Range<T> {
	start: T,
	end: T,
	step: T,
}


#[derive(Debug, Clone)]
struct Interferometer {
	m: u32,
	eta_efficiency: float,
}

#[derive(Debug, Clone, Copy)]
struct InputStates {
	r_squeezing_parameter: float,
	epsilon_thermalization_factor: float,
	non_zero_input_on_first_n_ports: Option<u32>,
}

#[derive(Debug, Clone, Copy)]
enum CalcMethod {
	/// only one k
	Fast { j: u32, d: float },
	/// k1, k2
	Slow,
}

impl CalcMethod {
	fn calc_vec_len(&self, m: u32) -> usize {
		match self {
			Self::Fast { j, d } => calc_jmd(m, *j, *d) as usize,
			Self::Slow => (m as usize + 1).pow(2),
		}
	}
	fn calc_theta(&self, m: u32) -> float {
		calc_theta(match self {
			Self::Fast { j, d } => calc_jmd(m, *j, *d),
			Self::Slow => m + 1,
		})
	}
}

#[derive(Debug, Clone)]
struct CalcParams {
	method: CalcMethod,
	samples: u64,
}

#[derive(Debug, Clone, Copy)]
enum OutputFormat {
	Txt,
	// Json,
}

#[derive(Debug, Clone, Copy)]
struct OutputParams {
	format: OutputFormat,
	n_range: Range<u32>,
}


#[derive(Debug, Clone)]
struct AllParams {
	interferometer: Interferometer,
	povm: Povm,
	input_states: InputStates,
	calc_params: CalcParams,
	output_params: OutputParams,
}
impl AllParams {
	fn load() -> (Self, DMatrixComplex) {
		// TODO(refactor): rewrite using clap (for cli args) and serde (for toml config file) libs.

		trait GetCliArg {
			fn get(&self, shortname: &str, longname: &str) -> Option<String>;
		}
		impl GetCliArg for Vec<String> {
			fn get(&self, shortname: &str, longname: &str) -> Option<String> {
				let arg_key_pos: usize = match {
					let d_shortname = format!("-{shortname}");
					let dd_longname = format!("--{longname}");
					let d_shortname_count = self.iter().filter(|cli_arg| **cli_arg == d_shortname).count();
					let dd_longname_count = self.iter().filter(|cli_arg| **cli_arg == dd_longname).count();
					assert!(1 >= d_shortname_count, "cli args can't be specified more than once, but `{shortname}` was specified {d_shortname_count} times");
					assert!(1 >= dd_longname_count, "cli args can't be specified more than once, but `{longname}` was specified {dd_longname_count} times");
					let arg_key_pos_short: Option<usize> = self.iter().position(|cli_arg| *cli_arg == d_shortname);
					let arg_key_pos_long : Option<usize> = self.iter().position(|cli_arg| *cli_arg == dd_longname);
					(arg_key_pos_short, arg_key_pos_long)
				} {
					(Some(arg_key_pos_short), None) => arg_key_pos_short,
					(None, Some(arg_key_pos_long))  => arg_key_pos_long,
					(Some(_), Some(_)) => exit_with_err_msg(&format!("both `-{shortname}` and `--{longname}` was provided")),
					(None, None) => return None,
				};
				let arg_val_pos: usize = arg_key_pos + 1;
				let cli_arg = self.as_slice().get(arg_val_pos);
				cli_arg.cloned()
			}
		}

		const CONFIG_FILE_DEFAULT_PATH: &str = "config.toml";
		let cli_args: Vec<String> = get_cli_args().collect();
		if cli_args.contains(&"--help".to_string()) || cli_args.contains(&"-h".to_string()) {
			exit_with_ok_msg(HELP_MSG.trim_matches('\n'));
		}
		let config_file_path: String = cli_args.get("cf", "config-file")
			.unwrap_or(CONFIG_FILE_DEFAULT_PATH.to_string());
		let maybe_config_file_text: Option<String> = read_file_to_string(config_file_path).ok(); // TODO(quality): detailed error: file doesn't exist, can't open file, not utf8, etc
		let maybe_config_toml_table: Option<TomlTable> = maybe_config_file_text
			.map(|config_file_text| config_file_text
				.parse::<TomlTable>()
				.unwrap_or_else(|_| exit_with_err_msg("config file: can't parse as toml table"))
			);
	
		let (interferometer, u): (Interferometer, DMatrixComplex) = {
			let maybe_interferometer_toml_table: Option<Option<TomlTable>> = maybe_config_toml_table.clone()
				.map(|config_toml_table| config_toml_table
					.get("interferometer")
					.map(|interferometer_toml| interferometer_toml
						.as_table()
						.unwrap_or_else(|| exit_with_err_msg("config file -> `interferometer`: can't parse as table"))
					)
					.cloned()
				);
			let u_file_path: String = cli_args
				.get("u", "u-interferometer-matrix-file-path")
				.unwrap_or_else(|| maybe_interferometer_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `interferometer`: doesn't exist"))
					.get("u_interferometer_matrix_file_path")
					.unwrap_or_else(|| exit_with_err_msg("config file -> interferometer -> `u_interferometer_matrix_file_path`: option not found"))
					.as_str()
					.unwrap_or_else(|| exit_with_err_msg("config file -> interferometer -> `u_interferometer_matrix_file_path`: can't parse as string"))
					.to_string()
				);
			let u: DMatrixComplex = load_U(&u_file_path);
			let m: u32 = u.shape().0 as u32;
			let eta_efficiency: float = cli_args
				.get("eta", "eta-efficiency")
				.map(|eta_efficiency_str| eta_efficiency_str
					.parse::<float>()
					.unwrap_or_else(|_| exit_with_err_msg("cli args -> eta-efficiency: can't parse as float"))
				)
				.unwrap_or_else(|| maybe_interferometer_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `interferometer`: doesn't exist"))
					.get("eta_efficiency")
					.unwrap_or_else(|| exit_with_err_msg("config file -> interferometer -> `eta_efficiency`: not found"))
					.as_float()
					.unwrap_or_else(|| exit_with_err_msg("config file -> interferometer -> `eta_efficiency`: can't parse as float"))
				);
			(Interferometer { m, eta_efficiency }, u)
		};

		let povm: Povm = {
			let maybe_povm_toml_table: Option<Option<TomlTable>> = maybe_config_toml_table.clone()
				.map(|config_toml_table| config_toml_table
					.get("povm")
					.map(|povm_toml| povm_toml
						.as_table()
						.unwrap_or_else(|| exit_with_err_msg("config file -> `povm`: can't parse as table"))
					)
					.cloned()
				);
			let maybe_cli_povm_name: Option<String> = cli_args.get("p", "povm");
			let povm_ideal: Option<()> = if let Some(povm_str) = &maybe_cli_povm_name {
				match povm_str.as_str() {
					"ideal" => Some(()),
					_ => None
				}
			} else {
				maybe_povm_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `povm`: doesn't exist"))
					.get("ideal")
					.map(|_| ())
			};
			let povm_array: Option<u32> = if let Some(povm_str) = &maybe_cli_povm_name {
				match povm_str.as_str() {
					"array" => cli_args
						.get("K", "K-detectors-in-array")
						.map(|k_str| k_str
							.parse::<u32>()
							.unwrap_or_else(|_| exit_with_err_msg("cli args -> K-detectors-in-array: can't parse as int"))
						),
					_ => None
				}
			} else {
				maybe_povm_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `povm`: doesn't exist"))
					.get("array")
					.map(|povm_array_toml| povm_array_toml
						.get("K_detectors_in_array")
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> array -> `K_detectors_in_array`: doesn't exist"))
						.as_integer()
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> array -> `K_detectors_in_array`: can't parse as int"))
						.try_into()
						.unwrap_or_else(|_| exit_with_err_msg("config file -> povm -> array -> `K_detectors_in_array`: number out of range"))
					)
			};
			let povm_ap_k: Option<u32> = if let Some(povm_str) = &maybe_cli_povm_name {
				match povm_str.as_str() {
					"ap" | "avalanche-photodiodes" => cli_args
						.get("K", "K-") // todo!: longname
						.map(|k_str| k_str
							.parse::<u32>()
							.unwrap_or_else(|_| exit_with_err_msg("cli args -> `K`: can't parse as int"))
						),
					_ => None
				}
			} else {
				maybe_povm_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `povm`: doesn't exist"))
					.get("avalanche_photodiodes")
					.map(|povm_ap_toml| povm_ap_toml
						.get("K") // todo!: longname
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> avalanche_photodiodes -> `K`: doesn't exist"))
						.as_integer()
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> avalanche_photodiodes -> `K`: can't parse as int"))
						.try_into()
						.unwrap_or_else(|_| exit_with_err_msg("config file -> povm -> avalanche_photodiodes -> `K`: number out of range"))
					)
			};
			let povm_ap_ratio: Option<float> = if let Some(povm_str) = &maybe_cli_povm_name {
				match povm_str.as_str() {
					"ap" | "avalanche-photodiodes" => cli_args
						.get("tdtmr", "tau-d-to-tau-m-ratio")
						.map(|ratio_str| ratio_str
							.parse::<float>()
							.unwrap_or_else(|_| exit_with_err_msg("cli args -> tau-d-to-tau-m-ratio: can't parse as float"))
						),
					_ => None
				}
			} else {
				maybe_povm_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `povm`: doesn't exist"))
					.get("avalanche_photodiodes")
					.map(|povm_ap_toml| povm_ap_toml
						.get("tau_d_to_tau_m_ratio")
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> avalanche_photodiodes -> `tau_d_to_tau_m_ratio`: doesn't exist"))
						.as_float()
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> avalanche_photodiodes -> `tau_d_to_tau_m_ratio`: can't parse as float"))
					)
			};
			let povm_snsp_tau_m: Option<float> = if let Some(povm_str) = &maybe_cli_povm_name {
				match povm_str.as_str() {
					"snsp" | "superconducting-nanowire-single-photon" => cli_args
						.get("tm", "tau-m")
						.unwrap_or_else(|| exit_with_err_msg("cli args -> tau-m: not found"))
						.parse::<float>()
						.unwrap_or_else(|_| exit_with_err_msg("cli args -> tau-m: can't parse as float"))
						.into(),
					_ => None
				}
			} else {
				maybe_povm_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `povm`: doesn't exist"))
					.get("superconducting_nanowire_single_photon")
					.map(|povm_snsp_toml| povm_snsp_toml
						.get("tau_m")
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> superconducting_nanowire_single_photon -> `tau_m`: doesn't exist"))
						.as_float()
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> superconducting_nanowire_single_photon -> `tau_m`: can't parse as float"))
					)
			};
			let povm_snsp_tau_d: Option<float> = if let Some(povm_str) = &maybe_cli_povm_name {
				match povm_str.as_str() {
					"snsp" | "superconducting-nanowire-single-photon" => cli_args
						.get("td", "tau-d")
						.unwrap_or_else(|| exit_with_err_msg("cli args -> tau-d: not found"))
						.parse::<float>()
						.unwrap_or_else(|_| exit_with_err_msg("cli args -> tau-d: can't parse as float"))
						.into(),
					_ => None
				}
			} else {
				maybe_povm_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `povm`: doesn't exist"))
					.get("superconducting_nanowire_single_photon")
					.map(|povm_snsp_toml| povm_snsp_toml
						.get("tau_d")
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> superconducting_nanowire_single_photon -> `tau_d`: doesn't exist"))
						.as_float()
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> superconducting_nanowire_single_photon -> `tau_d`: can't parse as float"))
					)
			};
			let povm_snsp_tau_r: Option<float> = if let Some(povm_str) = &maybe_cli_povm_name {
				match povm_str.as_str() {
					"snsp" | "superconducting-nanowire-single-photon" => cli_args
						.get("tr", "tau-r")
						.unwrap_or_else(|| exit_with_err_msg("cli args -> tau-r: not found"))
						.parse::<float>()
						.unwrap_or_else(|_| exit_with_err_msg("cli args -> tau-r: can't parse as float"))
						.into(),
					_ => None
				}
			} else {
				maybe_povm_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `povm`: doesn't exist"))
					.get("superconducting_nanowire_single_photon")
					.map(|povm_snsp_toml| povm_snsp_toml
						.get("tau_r")
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> superconducting_nanowire_single_photon -> `tau_r`: doesn't exist"))
						.as_float()
						.unwrap_or_else(|| exit_with_err_msg("config file -> povm -> superconducting_nanowire_single_photon -> `tau_r`: can't parse as float"))
					)
			};
			match (povm_ideal, povm_array, povm_ap_k, povm_ap_ratio, povm_snsp_tau_m, povm_snsp_tau_d, povm_snsp_tau_r) {
				(None, None, None, None, None, None, None) => exit_with_err_msg("no POVM specified"),
				(Some(_), None, None, None, None, None, None) => Povm::Ideal,
				(None, Some(k), None, None, None, None, None) => Povm::Array { detectors: k },
				(None, None, Some(k), Some(r), None, None, None) => Povm::AvalanchePhotodiodes { tau_d_to_tau_m_ratio: r, K: k },
				(None, None, None, None, Some(m), Some(d), Some(r)) => Povm::SuperconductingNanowireSinglePhoton { tau_m: m, tau_d: d, tau_r: r },
				_ => exit_with_err_msg("ambiguous POVM params") // unreachable?
			}
		};

		let input_states: InputStates = {
			let maybe_input_states_toml_table: Option<Option<TomlTable>> = maybe_config_toml_table.clone()
				.map(|config_toml_table| config_toml_table
					.get("input_states")
					.map(|input_states_toml| input_states_toml
						.as_table()
						.unwrap_or_else(|| exit_with_err_msg("config file -> `input_states`: can't parse as table"))
					)
					.cloned()
				);
			let r_squeezing_parameter: float = cli_args
				.get("r", "r-squeezing-parameter")
				.map(|r_squeezing_parameter_str| r_squeezing_parameter_str
					.parse::<float>()
					.unwrap_or_else(|_| exit_with_err_msg("cli args -> r-squeezing-parameter: can't parse as float"))
				)
				.unwrap_or_else(|| maybe_input_states_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `input_states`: doesn't exist"))
					.get("r_squeezing_parameter")
					.unwrap_or_else(|| exit_with_err_msg("config file -> input_states -> `r_squeezing_parameter`: not found"))
					.as_float()
					.unwrap_or_else(|| exit_with_err_msg("config file -> input_states -> `r_squeezing_parameter`: can't parse as float"))
				);
			let epsilon_thermalization_factor: float = cli_args
				.get("eps", "epsilon-thermalization-factor")
				.map(|epsilon_thermalization_factor_str| epsilon_thermalization_factor_str
					.parse::<float>()
					.unwrap_or_else(|_| exit_with_err_msg("cli args -> epsilon-thermalization-factor: can't parse as float"))
				)
				.unwrap_or_else(|| maybe_input_states_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `input_states`: doesn't exist"))
					.get("epsilon_thermalization_factor")
					.unwrap_or_else(|| exit_with_err_msg("config file -> input_states -> `epsilon_thermalization_factor`: not found"))
					.as_float()
					.unwrap_or_else(|| exit_with_err_msg("config file -> input_states -> `epsilon_thermalization_factor`: can't parse as float"))
				);
			let non_zero_input_on_first_n_ports: i32 = cli_args
				.get("nz", "non-zero-input-on-first-n-ports")
				.map(|non_zero_input_on_first_n_ports_str| non_zero_input_on_first_n_ports_str
					.parse::<i32>()
					.unwrap_or_else(|_| exit_with_err_msg("cli args -> non-zero-input-on-first-n-ports: can't parse as int"))
				)
				.unwrap_or_else(|| maybe_input_states_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `input_states`: doesn't exist"))
					.get("non_zero_input_on_first_n_ports")
					.unwrap_or_else(|| exit_with_err_msg("config file -> input_states -> `non_zero_input_on_first_n_ports`: not found"))
					.as_integer()
					.unwrap_or_else(|| exit_with_err_msg("config file -> input_states -> `non_zero_input_on_first_n_ports`: can't parse as int"))
					.try_into()
					.unwrap_or_else(|_| exit_with_err_msg("config file -> input_states -> `non_zero_input_on_first_n_ports`: number out of range"))
				);
			let non_zero_input_on_first_n_ports: Option<u32> = match non_zero_input_on_first_n_ports {
				-1 => None,
				n => Some(n.try_into().expect("`non_zero_input_on_first_n_ports`: number out of range")) // or other error possible?
			};
			InputStates { r_squeezing_parameter, epsilon_thermalization_factor, non_zero_input_on_first_n_ports }
		};

		let calc_params: CalcParams = {
			let maybe_calc_params_toml_table: Option<Option<TomlTable>> = maybe_config_toml_table.clone()
				.map(|config_toml_table| config_toml_table
					.get("calc_params")
					.map(|calc_params_toml| calc_params_toml
						.as_table()
						.unwrap_or_else(|| exit_with_err_msg("config file -> `calc_params`: can't parse as table"))
					)
					.cloned()
				);
			let maybe_method_fast_toml_table: Option<Option<Option<Option<TomlTable>>>> = maybe_calc_params_toml_table.clone()
				// TODO: check if these nested "maps" are correctly parsing error
				.map(|config_toml_table| config_toml_table
					.map(|calc_params_toml| calc_params_toml
						.get("method")
						.map(|method_toml| method_toml
							.as_table()
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> `method`: can't parse as table"))
							.get("fast")
							.map(|method_fast_toml| method_fast_toml
								.as_table()
								.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> `fast`: can't parse as table"))
								.clone()
							)
						)
					)
				);
			let maybe_method_slow_toml_table: Option<Option<Option<Option<TomlTable>>>> = maybe_calc_params_toml_table.clone()
				// TODO: check if these nested "maps" are correctly parsing error
				.map(|config_toml_table| config_toml_table
					.map(|calc_params_toml| calc_params_toml
						.get("method")
						.map(|method_toml| method_toml
							.as_table()
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> `method`: can't parse as table"))
							.get("slow")
							.map(|method_slow_toml| method_slow_toml
								.as_table()
								.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> `slow`: can't parse as table"))
								.clone()
							)
						)
					)
				);
			let method: CalcMethod = match cli_args.get("m", "method").as_deref() {
				Some("slow") => CalcMethod::Slow,
				Some("fast") => {
					dbg!("test");
					let j: u32 = if let Some(j_str) = cli_args.get("J", "J-significant-orbit") {
						j_str
							.parse::<u32>()
							.unwrap_or_else(|_| exit_with_err_msg("cli args -> J-significant-orbit: can't parse as int"))
					} else {
						maybe_method_fast_toml_table.clone()
							.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
							.unwrap_or_else(|| exit_with_err_msg("config file -> `calc_params`: doesn't exist"))
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> `method`: doesn't exist"))
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> `fast`: doesn't exist"))
							.get("J_significant_orbit")
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> fast -> `J_significant_orbit`: doesn't exist"))
							.as_integer()
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> fast -> `J_significant_orbit`: can't parse as int"))
							.try_into()
							.unwrap_or_else(|_| exit_with_err_msg("config file -> calc_params -> method -> fast -> `J_significant_orbit`: number out of range"))
					};
					let d: float = if let Some(d_str) = cli_args.get("D", "D-") { // todo!: longname
						d_str
							.parse::<float>()
							.unwrap_or_else(|_| exit_with_err_msg("cli args -> J-significant-orbit: can't parse as float"))
					} else {
						maybe_method_fast_toml_table.clone()
							.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
							.unwrap_or_else(|| exit_with_err_msg("config file -> `calc_params`: doesn't exist"))
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> `method`: doesn't exist"))
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> `fast`: doesn't exist"))
							.get("D") // todo!: longname
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> fast -> `D`: doesn't exist"))
							.as_float()
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> fast -> `D`: can't parse as float"))
					};
					CalcMethod::Fast { j, d }
				}
				None => {
					let maybe_slow: Option<()> = maybe_method_slow_toml_table.clone()
						.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
						.unwrap_or_else(|| exit_with_err_msg("config file -> `calc_params`: doesn't exist"))
						.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> `method`: doesn't exist"))
						.map(|_| ());
					let maybe_fast_j: Option<u32> = maybe_method_fast_toml_table.clone()
						.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
						.unwrap_or_else(|| exit_with_err_msg("config file -> `calc_params`: doesn't exist"))
						.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> `method`: doesn't exist"))
						.map(|method_fast_toml| method_fast_toml
							.get("J_significant_orbit")
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> fast -> `J_significant_orbit`: doesn't exist"))
							.as_integer()
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> fast -> `J_significant_orbit`: can't parse as int"))
							.try_into()
							.unwrap_or_else(|_| exit_with_err_msg("config file -> calc_params -> method -> fast -> `J_significant_orbit`: number out of range"))
						);
					let maybe_fast_d: Option<float> = maybe_method_fast_toml_table.clone()
						.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
						.unwrap_or_else(|| exit_with_err_msg("config file -> `calc_params`: doesn't exist"))
						.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> `method`: doesn't exist"))
						.map(|method_fast_toml| method_fast_toml
							.get("D")
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> fast -> `D`: doesn't exist"))
							.as_float()
							.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> method -> fast -> `D`: can't parse as float"))
						);
					match (maybe_slow, maybe_fast_j, maybe_fast_d) {
						(None, None, None) => exit_with_err_msg("no method specified"),
						(Some(_), None, None) => CalcMethod::Slow,
						(None, Some(j), Some(d)) => CalcMethod::Fast { j, d },
						_ => exit_with_err_msg("ambiguous method params") // unreachable?
					}
				}
				Some(name) => exit_with_err_msg(&format!("cli args -> method: expected `fast` or `slow`, but encountered unknown type: {name}")),
			};
			let samples: u64 = cli_args
				.get("s", "samples")
				.map(|samples_str| samples_str
					.replace("_", "") // allow use of underscore as separator
					.parse::<u64>()
					.unwrap_or_else(|_| exit_with_err_msg("cli args -> samples: can't parse as int"))
				)
				.unwrap_or_else(|| maybe_calc_params_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `calc_params`: doesn't exist"))
					.get("samples")
					.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> `samples`: not found"))
					.as_integer()
					.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> `samples`: can't parse as int"))
					.try_into()
					.unwrap_or_else(|_| exit_with_err_msg("config file -> calc_params -> `samples`: number out of range"))
				);
			CalcParams { method, samples }
		};

		let output_params: OutputParams = {
			let maybe_output_params_toml_table: Option<Option<TomlTable>> = maybe_config_toml_table.clone()
				.map(|config_toml_table| config_toml_table
					.get("output_params")
					.map(|output_params_toml| output_params_toml
						.as_table()
						.unwrap_or_else(|| exit_with_err_msg("config file -> `output_params`: can't parse as table"))
					)
					.cloned()
				);
			let format: String = cli_args
				.get("f", "format")
				.unwrap_or_else(|| maybe_output_params_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `output_params`: doesn't exist"))
					.get("format")
					.unwrap_or_else(|| exit_with_err_msg("config file -> output_params -> `format`: not found"))
					.as_str()
					.unwrap_or_else(|| exit_with_err_msg("config file -> output_params -> `format`: can't parse as string"))
					.to_string()
				);
			let format: OutputFormat = match format.as_str() {
				"txt" => OutputFormat::Txt,
				// "json" => OutputFormat::Json,
				_ => exit_with_err_msg(&format!("output_params -> `format`: expected `txt`, but encountered unknown format: `{format}`"))
			};
			let maybe_n_range_toml_table: Option<Option<Option<TomlTable>>> = maybe_output_params_toml_table.clone()
				// TODO: check if these nested "maps" are correctly parsing error
				.map(|config_toml_table| config_toml_table
					.map(|output_params_toml| output_params_toml
						.get("n_number_of_clicks")
						.map(|n_range_toml| n_range_toml
							.as_table()
							.unwrap_or_else(|| exit_with_err_msg("config file -> output_params -> `n_number_of_clicks`: can't parse as table"))
							.clone()
						)
					)
				);
			// TODO(feat): if not specified then 0.
			let n_start: u32 = cli_args
				.get("ns", "n-start")
				.map(|n_start_str| n_start_str
					.parse::<u32>()
					.unwrap_or_else(|_| exit_with_err_msg("cli args -> n-start: can't parse as int"))
				)
				.unwrap_or_else(|| maybe_n_range_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `output_params`: doesn't exist"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> output_params -> `n_number_of_clicks`: doesn't exist"))
					.get("start")
					.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> n_number_of_clicks -> `n_start`: not found"))
					.as_integer()
					.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> n_number_of_clicks -> `n_start`: can't parse as int"))
					.try_into()
					.unwrap_or_else(|_| exit_with_err_msg("config file -> calc_params -> n_number_of_clicks -> `n_start`: number out of range"))
				);
			// TODO(feat): if not specified then max.
			let n_end: u32 = cli_args
				.get("ne", "n-end")
				.map(|n_end_str| n_end_str
					.parse::<u32>()
					.unwrap_or_else(|_| exit_with_err_msg("cli args -> n-end: can't parse as int"))
				)
				.unwrap_or_else(|| maybe_n_range_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `output_params`: doesn't exist"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> output_params -> `n_number_of_clicks`: doesn't exist"))
					.get("end")
					.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> n_number_of_clicks -> `n_end`: not found"))
					.as_integer()
					.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> n_number_of_clicks -> `n_end`: can't parse as int"))
					.try_into()
					.unwrap_or_else(|_| exit_with_err_msg("config file -> calc_params -> n_number_of_clicks -> `n_end`: number out of range"))
				);
			// TODO(feat): if not specified then 1.
			let n_step: u32 = cli_args
				.get("nt", "n-step")
				.map(|n_step_str| n_step_str
					.parse::<u32>()
					.unwrap_or_else(|_| exit_with_err_msg("cli args -> n-step: can't parse as int"))
				)
				.unwrap_or_else(|| maybe_n_range_toml_table.clone()
					.unwrap_or_else(|| exit_with_err_msg("config file: couldn't load"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> `output_params`: doesn't exist"))
					.unwrap_or_else(|| exit_with_err_msg("config file -> output_params -> `n_number_of_clicks`: doesn't exist"))
					.get("step")
					.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> n_number_of_clicks -> `n_step`: not found"))
					.as_integer()
					.unwrap_or_else(|| exit_with_err_msg("config file -> calc_params -> n_number_of_clicks -> `n_step`: can't parse as int"))
					.try_into()
					.unwrap_or_else(|_| exit_with_err_msg("config file -> calc_params -> n_number_of_clicks -> `n_step`: number out of range"))
				);
			let n_range = Range { start: n_start, end: n_end, step: n_step };
			OutputParams { format, n_range }
		};

		(
			Self {
				interferometer,
				povm,
				input_states,
				calc_params,
				output_params,
			},
			u
		)
	}
}


// TODO(optimize): use parallel iterator, BufReader?
fn load_U(filename: &str) -> DMatrixComplex {
	use std::io::{BufRead, BufReader};
	let file = File::open(filename).unwrap_or_else(|_| exit_with_err_msg(&format!("Unable to open file: `{}`", filename)));
	let mut lines = BufReader::new(file).lines();
	let text = lines.next().unwrap().unwrap();
	let nums_strs = text.split(',');
	let nums_strs_len: u64 = nums_strs.clone().count() as u64;
	assert!(is_square(nums_strs_len), "matrix must be square, but it is not");
	let m = int_sqrt(nums_strs_len) as usize;
	let mut U = DMatrixComplex::zeros(m, m);
	let mut i = 0;
	for num_str in nums_strs {
		let num_str = &num_str[1 .. num_str.len()-1];
		U[(i/m, i%m)] = num_str.parse().unwrap();
		i += 1;
	}
	U
}



==> anc/src/math.rs <==
//! Math functions.

use crate::float_types::float;


pub fn is_square(n: u64) -> bool {
	((n as f64).sqrt() as u64).pow(2) == n
}

pub fn int_sqrt(n: u64) -> u32 {
	(n as f64).sqrt().round() as u32
}


// aliases:
pub fn exp(x: float) -> float {
	x.exp()
}

pub fn sqrt(x: float) -> float {
	x.sqrt()
}

pub fn cosh(x: float) -> float {
	x.cosh()
}

pub fn sinh(x: float) -> float {
	x.sinh()
}


#[test]
fn is_square_() {
	assert_eq!(true, is_square(0));
	const N_MAX: u64 = u16::MAX as u64;
	let square_numbers: Vec<u64> = (0..=((N_MAX as f64).sqrt() as u64)).map(|n| n*n).collect();
	for n in 0..N_MAX {
		println!("n = {}", n);
		let expected: bool = square_numbers.contains(&n);
		let actual  : bool = is_square(n);
		assert_eq!(expected, actual);
	}
}



==> anc/src/orbit_config.rs <==
//! Orbit configuration.

#[derive(Debug, Clone, Eq, PartialEq, Hash, PartialOrd, Ord)]
pub struct Orbit {
	pub m: u32,
	pub n: u32,
	// ones_amount -- can be calculated from `m`, `n` and `twos_amount`, …
	pub twos_amount: u8,
}

impl Orbit {
	pub const ERR_MSG_CONFIGURATION_IS_IMPOSSIBLE: &'static str = "Configuration is impossible.";
	pub const fn try_new(m: u32, n: u32, twos_amount: u8) -> Result<Self, &'static str> {
		let self_ = Orbit { m, n, twos_amount };
		if !self_.is_possible() { return Err(Self::ERR_MSG_CONFIGURATION_IS_IMPOSSIBLE) }
		Ok(self_)
	}

	pub const fn is_possible(&self) -> bool {
		let ones_amount: i32 = (self.n as i32) - (2*self.twos_amount as i32);
		(ones_amount >= 0) &&
			((self.m as i32) - (self.twos_amount as i32) >= (ones_amount as i32))
	}

	pub const fn get_ones_amount(&self) -> u32 {
		assert!(self.is_possible());
		self.n - 2*(self.twos_amount as u32)
	}

	pub const fn get_twos_amount(&self) -> u8 {
		self.twos_amount
	}

}



==> anc/src/povm.rs <==
//! Positive Operator-Valued Measure.

use nalgebra::ComplexField;
use rand::{thread_rng, Rng};

use crate::{
	complex::{cfz, expc, ComplexFloat},
	float_types::float,
	math::exp,
};


#[derive(Debug, Clone, Copy)]
pub enum Povm {
	Ideal,
	// OnOff -> Array { detectors: 1 }
	Array { detectors: u32 },
	AvalanchePhotodiodes {
		tau_d_to_tau_m_ratio: float,
		K: u32,
	},
	SuperconductingNanowireSinglePhoton {
		tau_m: float,
		tau_d: float,
		tau_r: float,
	},
}

impl Povm {
	pub fn get_possible_twos_amounts(&self) -> Vec<u8> {
		match self {
			Self::Array { detectors: 1 } => vec![0],
			_ => vec![0, 1, 2]
		}
	}

	pub fn eval_q_of_x_y(&self, n: u32, x: ComplexFloat, y: ComplexFloat, efficiency: float) -> ComplexFloat {
		// TODO(optimization): precalc xy outside
		let xy: ComplexFloat = efficiency * x * y;
		self.eval_q_of_xy(n, xy)
	}
	fn eval_q_of_xy(&self, n: u32, xy: ComplexFloat) -> ComplexFloat {
		let exp_mxy = expc(-xy);
		match self {
			Self::Ideal => {
				match n {
					0 => exp_mxy,
					1 => xy * exp_mxy,
					2 => 0.5 * xy.powu(2) * exp_mxy,
					_ => unreachable!()
				}
			}
			Self::Array { detectors: 1 } => {
				match n {
					0 => exp_mxy,
					1 => 1. - exp_mxy,
					// _ => cfz(),
					_ => unreachable!()
				}
			}
			Self::Array { detectors: k } => {
				match n {
					0 => exp_mxy,
					1 => {
						let kf: float = *k as float;
						// TODO(optimization): benchmark this
						// kf * ( expc( (1.-kf)/kf * xy ) - exp_mxy )
						kf * ( exp_mxy.powf( -(1.-kf)/kf ) - exp_mxy )
					}
					2 => {
						let kf: float = *k as float;
						0.5*kf*(kf-1.) * exp_mxy * (1. - exp_mxy.powf(-1./kf)).powu(2)
					}
					_ => unreachable!()
				}
			}
			Self::AvalanchePhotodiodes { tau_d_to_tau_m_ratio, K } => {
				fn eta_k(tau_d_to_tau_m_ratio: float, k: u32) -> float {
					1. - (k as float) * tau_d_to_tau_m_ratio
				}
				match n {
					0 => exp_mxy,
					1 => {
						let xy_eta_0 = xy * eta_k(*tau_d_to_tau_m_ratio, 0);
						let xy_eta_1 = xy * eta_k(*tau_d_to_tau_m_ratio, 1);
						Povm::Ideal.eval_q_of_xy(0, xy_eta_1)
						+
						Povm::Ideal.eval_q_of_xy(1, xy_eta_1)
						-
						Povm::Ideal.eval_q_of_xy(0, xy_eta_0)
					}
					2 => {
						let xy_eta_1 = xy * eta_k(*tau_d_to_tau_m_ratio, 1);
						let xy_eta_2 = xy * eta_k(*tau_d_to_tau_m_ratio, 2);
						Povm::Ideal.eval_q_of_xy(0, xy_eta_2)
						+
						Povm::Ideal.eval_q_of_xy(1, xy_eta_2)
						+
						Povm::Ideal.eval_q_of_xy(2, xy_eta_2)
						-
						Povm::Ideal.eval_q_of_xy(0, xy_eta_1)
						-
						Povm::Ideal.eval_q_of_xy(1, xy_eta_1)
					}
					n if n < K + 1 => {
						unimplemented!();
						// (0 ..= n)
						//     .into_iter()
						//     .map(|l|
						//         POVM::Ideal.eval_q_of_xy(l, xy * eta_k(*tau_d_to_tau_m_ratio, n))
						//     )
						//     .sum::<ComplexFloat>()
						// -
						// (0 ..= (n-1))
						//     .into_iter()
						//     .map(|l|
						//         POVM::Ideal.eval_q_of_xy(l, xy * eta_k(*tau_d_to_tau_m_ratio, n-1))
						//     )
						//     .sum::<ComplexFloat>()
					}
					n if n == K + 1 => {
						unimplemented!();
						// 1. - (0 ..= *K)
						//     .into_iter()
						//     .map(|l|
						//         POVM::Ideal.eval_q_of_xy(l, xy * eta_k(*tau_d_to_tau_m_ratio, *K))
						//     )
						//     .sum::<ComplexFloat>()
					}
					_ => unreachable!()
				}
			}
			Self::SuperconductingNanowireSinglePhoton { tau_m, tau_d, tau_r } => {
				let tau_m: float = *tau_m;
				let tau_d: float = *tau_d;
				let tau_r: float = *tau_r;
				struct EER { t: float, tau_r: float }
				fn eval_eta_r(EER{t, tau_r}: EER) -> float {
					1. - exp(-t / tau_r)
				}
				struct EX { t: float, tau_d: float, tau_r: float }
				fn eval_xi(EX{t, tau_d, tau_r}: EX) -> float {
					if t > tau_d {
						eval_eta_r(EER{t: t - tau_d, tau_r})
					} else {
						0.
					}
				}
				struct EI { tau_m: float }
				fn eval_I(EI{tau_m}: EI) -> float {
					1. / tau_m
				}
				/// `t_begin` assumed to always be 0.
				struct II { t_end: float, tau_m: float }
				fn integral_I(II{t_end, tau_m}: II) -> float {
					t_end * eval_I(EI{tau_m})
				}
				struct IIX { t_begin: float, t_end: float, tau_m: float, tau_d: float, tau_r: float }
				fn integral_I_xi(IIX{t_begin, t_end, tau_m, tau_d, tau_r}: IIX) -> float {
					if t_begin + tau_d > tau_m {
						0.
					} else {
						eval_I(EI{tau_m}) * (
							t_end - t_begin - tau_d - tau_r
							+ tau_r * exp((t_begin + tau_d - t_end) / tau_r)
						)
					}
				}
				match n {
					0 => exp_mxy,
					1 => {
						struct EX1 { t1: float, tau_m: float, tau_d: float, tau_r: float }
						fn eval_Xi1(EX1{t1, tau_m, tau_d, tau_r}: EX1) -> float {
							struct P0 { t1: float, tau_m: float }
							fn eval_part0(P0{t1, tau_m}: P0) -> float {
								integral_I(II{t_end: t1, tau_m})
							}
							struct P1 { t1: float, tau_m: float, tau_d: float, tau_r: float }
							fn eval_part1(P1{t1, tau_m, tau_d, tau_r}: P1) -> float {
								integral_I_xi(IIX{t_begin: t1, t_end: tau_m, tau_m, tau_d, tau_r})
							}
							eval_part0(P0{t1, tau_m})
								+ eval_part1(P1{t1, tau_m, tau_d, tau_r})
						}
						struct EP1 { t1: float, xy: ComplexFloat, tau_m: float, tau_d: float, tau_r: float }
						fn eval_pi1(EP1{t1, xy, tau_m, tau_d, tau_r}: EP1) -> ComplexFloat {
							xy * eval_I(EI{tau_m})
								* expc(-xy * eval_Xi1(EX1{t1, tau_m, tau_d, tau_r}))
						}
						struct IP1 { xy: ComplexFloat, tau_m: float, tau_d: float, tau_r: float }
						fn integral_pi1(IP1{xy, tau_m, tau_d, tau_r}: IP1) -> ComplexFloat {
							const STEP_SCALE: float = 0.001;
							let step: float = tau_m * STEP_SCALE;
							let mut sum: ComplexFloat = cfz();
							let mut t1: float = 0.;
							let mut y_prev: ComplexFloat = eval_pi1(EP1{t1, xy, tau_m, tau_d, tau_r});
							t1 += step;
							while t1 < tau_m {
								let y_this: ComplexFloat = eval_pi1(EP1{t1, xy, tau_m, tau_d, tau_r});
								let y_avg = 0.5 * (y_prev + y_this);
								sum += step * y_avg;
								y_prev = y_this;
								t1 += step;
							}
							sum
						}
						integral_pi1(IP1{xy, tau_m, tau_d, tau_r})
					}
					2 => {
						struct EX2 { t1: float, t2: float, tau_m: float, tau_d: float, tau_r: float }
						fn eval_Xi2(EX2{t1, t2, tau_m, tau_d, tau_r}: EX2) -> float {
							struct P0 { t1: float, tau_m: float }
							fn eval_part0(P0{t1, tau_m}: P0) -> float {
								integral_I(II{t_end: t1, tau_m})
							}
							struct P1 { t1: float, t2: float, tau_m: float, tau_d: float, tau_r: float }
							fn eval_part1(P1{t1, t2, tau_m, tau_d, tau_r}: P1) -> float {
								integral_I_xi(IIX{t_begin: t1, t_end: t2, tau_m, tau_d, tau_r})
							}
							struct P2 { t2: float, tau_m: float, tau_d: float, tau_r: float }
							fn eval_part2(P2{t2, tau_m, tau_d, tau_r}: P2) -> float {
								integral_I_xi(IIX{t_begin: t2, t_end: tau_m, tau_m, tau_d, tau_r})
							}
							eval_part0(P0{t1, tau_m})
								+ eval_part1(P1{t1, t2, tau_m, tau_d, tau_r})
								+ eval_part2(P2{t2, tau_m, tau_d, tau_r})
						}
						struct EL2 { t1: float, t2: float, tau_m: float, tau_d: float, tau_r: float }
						fn eval_L2(EL2{t1, t2, tau_m, tau_d, tau_r}: EL2) -> float {
							eval_I(EI{tau_m}).powi(2) * eval_xi(EX{t: t2 - t1, tau_d, tau_r})
						}
						struct EP2 { t1: float, t2: float, xy: ComplexFloat, tau_m: float, tau_d: float, tau_r: float }
						fn eval_pi2(EP2{t1, t2, xy, tau_m, tau_d, tau_r}: EP2) -> ComplexFloat {
							xy.powu(2)
								* eval_L2(EL2{t1, t2, tau_m, tau_d, tau_r})
								* expc(-xy * eval_Xi2(EX2{t1, t2, tau_m, tau_d, tau_r}))
						}
						struct IP2 { xy: ComplexFloat, tau_m: float, tau_d: float, tau_r: float }
						fn integral_pi2(IP2{xy, tau_m, tau_d, tau_r}: IP2) -> ComplexFloat {
							const MONTE_CARLO_ITERS: usize = 10_000;
							let mut rng = thread_rng();
							let f_sum: ComplexFloat = (0..MONTE_CARLO_ITERS)
								.map(|_| {
									let t1: float = rng.gen_range(0. ..= tau_m);
									let t2: float = rng.gen_range(0. ..= tau_m);
									eval_pi2(EP2{t1, t2, xy, tau_m, tau_d, tau_r})
								})
								.sum();
							let f_avg: ComplexFloat = f_sum / (MONTE_CARLO_ITERS as float);
							let volume: float = tau_m.powi(2);
							let res: ComplexFloat = volume * f_avg;
							res
						}
						integral_pi2(IP2{xy, tau_m, tau_d, tau_r})
					}
					_ => unreachable!()
				}
			}
		}
	}
}


